Quark Anti-Quark Fusion and Walking RG Flows

We study the fusion of two conjugate conformal line defects on the sphere. At small separation, their spectrum is governed by a universal Fusion Master Equation. Below a critical coupling, the fused defect has two conformal fixed points; at criticality, they collide and move into the complex plane, producing walking RG behaviour. Although individual energy levels then drift with the UV scale and are scheme dependent, the $SL(2,\mathbb{R})$ Casimir continues to commute with the Hamiltonian below that scale. This organises the spectrum into conformal families and fixes a universal, scheme-independent density of states. We derive this structure in the planar ladder model and obtain an exact finite-coupling description of conjugate $1/2$-BPS Wilson-line fusion in planar ${\cal N}=4$ SYM using the Quantum Spectral Curve. We test our results against perturbation theory and semiclassical string theory.

==> anc/EffQSCWeakResults.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     94818,       2310]
NotebookOptionsPosition[     93439,       2277]
NotebookOutlinePosition[     93837,       2293]
CellTagsIndexPosition[     93794,       2290]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Fusion Limit QSC weak coupling results", "Title",
 CellChangeTimes->{{3.9910335890021133`*^9, 3.991033603750786*^9}, {
   3.991034010451498*^9, 3.991034017744524*^9}, 
   3.991034118038706*^9},ExpressionUUID->"51b3c07a-6857-b748-854c-\
96c789db0968"],

Cell[CellGroupData[{

Cell["Description", "Section",
 CellChangeTimes->{{3.9910336813925705`*^9, 
  3.9910336834215736`*^9}},ExpressionUUID->"5df55e9b-a4fc-d64a-a5e2-\
3a1cd6afb129"],

Cell[TextData[{
 "This is a complementary file to the paper \[OpenCurlyDoubleQuote]Exact \
Wilson-Line Fusion and Walking RG Flows\[CloseCurlyDoubleQuote] by F. \
Chernikov, N. Gromov and A. Sever. \nIt contains main weak coupling expansion \
results  for the two states actively studied in the paper \n                  \
                                                                             ",
 Cell[BoxData[
  FormBox[
   RowBox[{"                   ", 
    SubscriptBox["d\[ScriptCapitalO]", "\[DoubleStruckCapitalI]"]}], 
   TraditionalForm]],ExpressionUUID->"5f887c06-3dfb-8749-898e-13c253c9cfef"],
 " \[LongDash] the \[OpenCurlyDoubleQuote]even\[CloseCurlyDoubleQuote] state \
(see eq. (5.6) )\n                                                            \
                                    ",
 Cell[BoxData[
  FormBox[
   RowBox[{"                  ", 
    SubscriptBox["\[ScriptCapitalO]", "odd"]}], TraditionalForm]],
  ExpressionUUID->"c6aa90ef-0cf9-2640-b25e-14e8dc09104c"],
 " \[LongDash] the \[OpenCurlyDoubleQuote]odd\[CloseCurlyDoubleQuote] state \
(see eq. (5.7) )\nBelow we provide expansions for \[CurlyTheta](g,\[Theta]) \
and  \[DoubleStruckCapitalS](g,\[Theta]) in the case of both states, \
repeating the expressions listed in Appendix E of the paper. "
}], "Text",
 CellChangeTimes->{{3.9910338171916084`*^9, 3.9910338741613636`*^9}, {
  3.9910339109584885`*^9, 3.9910339283537827`*^9}, {3.991034023542551*^9, 
  3.991034051903162*^9}, {3.991034132428892*^9, 3.9910342646335964`*^9}, {
  3.9910343363111477`*^9, 3.9910343633779335`*^9}, {3.991034414885952*^9, 
  3.991034422101532*^9}, {3.991034560553007*^9, 3.99103459904607*^9}, {
  3.99103465161615*^9, 3.991034807313204*^9}, {3.9910348383734283`*^9, 
  3.991035046743225*^9}, {3.9917507005060024`*^9, 3.9917507013618374`*^9}, {
  3.9919073902230186`*^9, 
  3.991907410197016*^9}},ExpressionUUID->"86d5b14a-1902-b247-b2b4-\
60db7987c86e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conventions", "Section",
 CellChangeTimes->{{3.9910353475353527`*^9, 
  3.9910353494826565`*^9}},ExpressionUUID->"c6d57a6d-4f64-e14e-bbd1-\
d3f5d1bc2d2d"],

Cell[TextData[{
 "Some expansions will contain the HPLs8a function from the Mathematica HPL \
package  ( https://www.physik.uzh.ch/data/HPL/ ).  It can alternatively be \
expressed in terms of the Multiple Zeta Values, defined as\n                  \
                                                                            ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnQdYE0kUx6WE3hFQbICAKHaw6ymI2BUEbChdEKQIYgGkiBQFFHsviIpd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     "], {{0, 37.5}, {234., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{192., 192.},
     RasterInterpolation->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{313.875, Automatic},
   ImageSizeRaw->{234., 37.5},
   PlotRange->{{0, 234.}, {0, 37.5}}]], "Input",ExpressionUUID->
  "a6734aec-ad47-3a47-a260-43c14e3cac4c"]
}], "Text",
 CellChangeTimes->{{3.9910353883461514`*^9, 3.991035393856943*^9}, {
  3.991037066205591*^9, 3.9910370846116276`*^9}, {3.9910372667238064`*^9, 
  3.9910373077714233`*^9}, {3.9910380748659286`*^9, 3.991038253281023*^9}, {
  3.991039723713442*^9, 
  3.9910397268863983`*^9}},ExpressionUUID->"4fa105af-83db-b64e-af5a-\
96b28bd4b363"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HPLs8a", " ", "definition"}], "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{"sbHPL", "=", 
    RowBox[{"{", 
     RowBox[{"HPLs8a", "->", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Zeta]", 
          RowBox[{"(", 
           RowBox[{"5", ",", "3"}], ")"}]}], "-", 
         RowBox[{"\[Zeta]", 
          RowBox[{"(", 
           RowBox[{"3", ",", "5"}], ")"}]}], "+", 
         RowBox[{"\[Zeta]", 
          RowBox[{"(", "3", ")"}], "\[Zeta]", 
          RowBox[{"(", "5", ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "8"], "/", "9450"}]}], ")"}]}]}], "}"}]}], 
   ";"}]}]], "Code",
 CellChangeTimes->{{3.991038276643936*^9, 
  3.9910382977590714`*^9}},ExpressionUUID->"65a3ea69-0989-6e4e-9af8-\
3cc1bac3e942"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Even state", "Section",
 CellChangeTimes->{{3.9910336457898464`*^9, 
  3.991033648002222*^9}},ExpressionUUID->"e7b1442f-071e-2e4c-b998-\
adffaca15c64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Even", " ", "state"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyTheta]", "even"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "212625"]}], "8", " ", 
       SuperscriptBox["g", "12"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13663", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "64063"}], ")"}]}],
          "+", 
         RowBox[{"3061800", " ", "HPLs8a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"141750", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"392", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "-", 
                 RowBox[{"784", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Zeta", "[", "5", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"107", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "1105"}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "343"}], 
                   ")"}]}], "-", 
                 RowBox[{"200", " ", 
                  SuperscriptBox[
                   RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", "392"}], 
                ")"}]}], ")"}]}], "-", 
            RowBox[{"1862", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"212625", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"336", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "+", 
            RowBox[{"1008", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"1008", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"336", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Zeta", "[", "7", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"99", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "389"}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "381"}], 
              ")"}]}], "-", 
            RowBox[{"1160", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "39"}], ")"}]}],
             "-", 
            RowBox[{"816", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "3"]}], "+", 
            RowBox[{"7938", " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"307", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "7676"}], 
                 ")"}]}], "+", "20143"}], ")"}]}], "+", 
            RowBox[{"672", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", "12774"}], ")"}]}], "+", 
         RowBox[{"9450", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"301", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1636"}], ")"}],
              " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "-", 
            RowBox[{"36", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "43"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"760", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "405"], " ", 
       SuperscriptBox["g", "10"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"83", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "47"}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "186"}], 
              ")"}]}], "-", 
            RowBox[{"192", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", "755"}], ")"}]}], "+", 
         RowBox[{"540", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"55", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "26"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"132", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"1620", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", "2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
                  RowBox[{"Zeta", "[", "3", "]"}], "+", "2"}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"301", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["8", "45"], " ", 
       SuperscriptBox["g", "8"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "27"}], ")"}]}], "+", 
         RowBox[{"90", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", "5"}], ")"}]}], "+", 
         RowBox[{"240", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", 
            RowBox[{"Zeta", "[", "3", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"2025", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["g", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", "2"}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}],
          "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
      FractionBox["1", "2"]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalS]", "even"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "212625"]}], "4", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Pi]", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18919", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "60919"}], ")"}]}],
          "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"57", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"1535", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "4"}], ")"}]}], 
               "+", 
               RowBox[{"126", " ", "EulerGamma", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "49"}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8064", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1575", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", 
             SuperscriptBox["EulerGamma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "89"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "86"}], 
                 ")"}]}], "-", "997"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "+", 
            RowBox[{"640", " ", 
             SuperscriptBox["EulerGamma", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "+", 
            RowBox[{"6", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "59"}], 
                    ")"}]}], "-", "41"}], ")"}]}], "+", 
               RowBox[{"448", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", "97"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"799", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1573"}], ")"}],
              " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"5520", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"47250", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["EulerGamma", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "35"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "3"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["EulerGamma", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["EulerGamma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "16"}], 
                 ")"}]}], "+", 
               RowBox[{"136", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", "13"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "+", 
            RowBox[{"6", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "16"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
                 "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"77", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "73"}], 
                 ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], 
               "+", 
               RowBox[{"616", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "672"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
               RowBox[{"1344", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"239", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "767"}], 
                 ")"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{"1692", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "399"}], 
                    ")"}]}], "+", "17"}], ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", "672"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"3990", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"14175", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"32", " ", 
             SuperscriptBox["EulerGamma", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "4"]}], "-", 
            RowBox[{"240", " ", 
             SuperscriptBox["EulerGamma", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "4"]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["EulerGamma", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", "4"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "3"]}], "-", 
            RowBox[{"200", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "5"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "3"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["EulerGamma", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"75", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "31"}], 
                 ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "23"}], 
                 ")"}]}], "+", "876"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "-", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "53"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "+", 
            RowBox[{"5040", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"15120", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"1152", " ", "HPLs8a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"15120", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"120", " ", "EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "28"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
                  RowBox[{"56", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "2"}], 
                    ")"}], " ", 
                   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                  RowBox[{"39", " ", 
                   SuperscriptBox[
                    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "13"}], 
                    ")"}], " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "-", "28"}], ")"}]}], "+", 
               RowBox[{"539", " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"105", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"273", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "389"}], ")"}], 
             " ", 
             RowBox[{"Zeta", "[", "7", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"64800", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"5040", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"311850", " ", 
             RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"224000", " ", 
          SuperscriptBox["\[Pi]", "10"]}]}], ")"}], " ", 
       SuperscriptBox["g", "10"]}], "-", 
      RowBox[{
       FractionBox["2", "405"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2160", " ", 
          SuperscriptBox["EulerGamma", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "4"]}],
          "-", 
         RowBox[{"2880", " ", 
          SuperscriptBox["EulerGamma", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", "3"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "3"]}],
          "+", 
         RowBox[{"540", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "9"}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", "1"}], ")"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "3"]}],
          "-", 
         RowBox[{"360", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "4"}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "4"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", "5"}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "14"}], 
                 ")"}], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", "6"}], ")"}]}], "-", 
            RowBox[{"855", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}],
          "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"101", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "341"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "24"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "75"}], ")"}]}],
             "+", 
            RowBox[{"320", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "47"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
              "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"89", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "2"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "-", 
            RowBox[{"420", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"540", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "84"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
               RowBox[{"168", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "13"}], 
                 ")"}], " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1"}], ")"}],
                 " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", "84"}], ")"}]}], "+", 
            RowBox[{"2520", " ", 
             RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"640", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}], " ", 
       SuperscriptBox["g", "8"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "45"], " ", 
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "29"}], ")"}]}], "+", 
         RowBox[{
          FractionBox["2", "3"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "EulerGamma"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"8", " ", "EulerGamma"}], "+", "5"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["8", "3"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"2", " ", "EulerGamma", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"EulerGamma", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
                "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
               RowBox[{"54", " ", "EulerGamma"}], "+", "7"}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "-", 
            RowBox[{"210", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "7"]}], "27"]}], ")"}], " ", 
       SuperscriptBox["g", "6"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "3"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "5"}], ")"}]}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["EulerGamma", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "5"]}], "9"]}], ")"}], " ", 
       SuperscriptBox["g", "4"]}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"6", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", "3"}], ")"}], " ", 
       SuperscriptBox["g", "2"]}], "-", "\[Pi]"}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.99096033284272*^9, 3.990960375956459*^9}, {
  3.990960593112673*^9, 3.990960673938999*^9}, {3.990960732734064*^9, 
  3.9909607425735645`*^9}, {3.9909608514961166`*^9, 3.9909608555347233`*^9}},
 CellLabel->
  "In[1153]:=",ExpressionUUID->"b3497be5-7e05-b743-a642-822933a4ffbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Odd state", "Section",
 CellChangeTimes->{{3.9910336627481613`*^9, 
  3.9910336643155174`*^9}},ExpressionUUID->"f41fd0c3-f753-984f-a430-\
0863ffb68b5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Odd", " ", "state"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CurlyTheta]", "odd"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2835"]}], "4", " ", 
       SuperscriptBox["g", "10"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"581", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "736"}], 
              ")"}]}], "-", "225"}], ")"}]}], "+", 
         RowBox[{"63", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"161", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "-", 
               RowBox[{"326", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "8"}], ")"}]}], 
            "+", 
            RowBox[{"192", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "7"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}], "+",
             "157"}], ")"}]}], "+", 
         RowBox[{"11340", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
               RowBox[{"112", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "+", 
               RowBox[{"168", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
               RowBox[{"112", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "11"}], 
                    ")"}]}], "-", "12"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "10"}], 
                    ")"}]}], "-", "1"}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                 "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1"}], 
                 ")"}]}], "+", "28"}], ")"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"Zeta", "[", "7", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"43", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "52"}], 
                 ")"}]}], "-", "15"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3780", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "4"]}], "+", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "34"}], 
                    ")"}]}], "+", "25"}], ")"}]}], "+", "34"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"53", "-", 
                  RowBox[{"33", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "130"}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"1792", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["8", "135"], " ", 
       SuperscriptBox["g", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "6"}], ")"}]}], 
            "+", "27"}], ")"}]}], "+", 
         RowBox[{"135", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "4"]}], "-", 
            RowBox[{"5", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "7"}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "3"],
             "+", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "3"}], 
                 ")"}]}], "-", "7"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["g", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "3"]}],
          "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "2"]}],
          "+", 
         RowBox[{"24", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "-", "1"}], ")"}]}],
          "-", 
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "2"]}],
          "+", 
         RowBox[{
          FractionBox["8", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}], "+", 
      FractionBox["1", "2"]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalS]", "odd"], "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox["g", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], 
          "2"]}]]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"405", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}]], 
       SuperscriptBox["g", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"11520", " ", 
            SuperscriptBox["EulerGamma", "3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], "-", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "2"}], ")"}]}], 
           ")"}]}], "+", 
         RowBox[{"4320", " ", 
          SuperscriptBox["EulerGamma", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "4"]}],
          "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"239", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "6"}], ")"}]}], "-",
             "6125"}], ")"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "8"}], ")"}], " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "50"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
            RowBox[{"240", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"83", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "205"}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "78"}], 
                    ")"}]}], "-", "636"}], ")"}]}], "+", "1192"}], ")"}]}], "+",
             "111"}], ")"}]}], "-", 
         RowBox[{"3240", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
            RowBox[{"40", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Zeta", "[", "7", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "35"}], ")"}]}],
             "-", 
            RowBox[{"5", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "41"}], 
                    ")"}]}], "+", "24"}], ")"}]}], "-", "43"}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "9"}], ")"}]}], 
            "+", 
            RowBox[{"36", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "3"]}], "+", "10"}], ")"}]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "104"}], 
                    ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "114"}], 
                 ")"}]}], "+", 
               RowBox[{"768", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", "6992"}], ")"}]}], "+", 
            RowBox[{"4096", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", "5723"}], ")"}]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "18"}], 
                   ")"}]}], "+", "93"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                "2"]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "6"}], ")"}]}], "+", 
            RowBox[{"360", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1"}], 
                 ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "17"}], 
                    ")"}]}], "-", "189"}], ")"}]}], "+", "361"}], ")"}]}], "+", 
            RowBox[{"90", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                 "3"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "5"}], 
                    ")"}]}], "-", "13"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"45", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                 "4"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"31", "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "37"}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                 "2"]}], "+", 
               RowBox[{"15", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"19", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "2"}], 
                    ")"}]}], "-", "13"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"224", " ", 
             SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}], "+", 
         RowBox[{"1280", " ", 
          SuperscriptBox["\[Pi]", "8"]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "EulerGamma", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", "9"}], ")"}]}], 
       RowBox[{"3", " ", "\[Pi]", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}]], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"135", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}]],
        "2", " ", 
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"720", " ", 
            SuperscriptBox["EulerGamma", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
             "3"]}], ")"}]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "3"}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "106"}], 
              ")"}]}], "-", "413"}], ")"}]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"], "-", 
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{"87", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"40", " ", 
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "3"}], ")"}]}], "-",
             "75"}], ")"}]}], "+", 
         RowBox[{"18", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "8"}], ")"}]}], 
               "+", "87"}], ")"}]}], "+", 
            RowBox[{"60", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                 "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "1"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"180", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
                "3"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", "13"}], 
                 ")"}]}], "-", "53"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], "-", 
            RowBox[{"15", " ", 
             RowBox[{"Zeta", "[", "5", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", "3"}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"160", " ", 
          SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", "1"}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"72", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "2"]}],
          "-", 
         RowBox[{"36", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], "2"]}],
          "-", 
         RowBox[{"48", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}], 
              "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "13"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "5"}], ")"}]}], "+", 
         RowBox[{"216", " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}]}]}], ";"}]}]}]], "Code",
 CellChangeTimes->{{3.990960749554451*^9, 3.9909608236773186`*^9}, {
  3.990960859167156*^9, 3.9909608657987175`*^9}},
 CellLabel->
  "In[1151]:=",ExpressionUUID->"4c7a0af8-9a51-b640-b76f-b9c75a5dbe6b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1069.5, 597},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1dea8a8c-23a0-e44f-8ca8-8790dd74e090"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 256, 4, 96, "Title",ExpressionUUID->"51b3c07a-6857-b748-854c-96c789db0968"],
Cell[CellGroupData[{
Cell[857, 30, 160, 3, 66, "Section",ExpressionUUID->"5df55e9b-a4fc-d64a-a5e2-3a1cd6afb129"],
Cell[1020, 35, 1924, 33, 121, "Text",ExpressionUUID->"86d5b14a-1902-b247-b2b4-60db7987c86e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2981, 73, 160, 3, 66, "Section",ExpressionUUID->"c6d57a6d-4f64-e14e-bbd1-d3f5d1bc2d2d"],
Cell[3144, 78, 17677, 296, 109, "Text",ExpressionUUID->"4fa105af-83db-b64e-af5a-96b28bd4b363"],
Cell[20824, 376, 846, 26, 87, "Code",ExpressionUUID->"65a3ea69-0989-6e4e-9af8-3cc1bac3e942"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21707, 407, 157, 3, 66, "Section",ExpressionUUID->"e7b1442f-071e-2e4c-b998-adffaca15c64"],
Cell[21867, 412, 41735, 1070, 125, "Code",ExpressionUUID->"b3497be5-7e05-b743-a642-822933a4ffbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63639, 1487, 158, 3, 66, "Section",ExpressionUUID->"f41fd0c3-f753-984f-a430-0863ffb68b5c"],
Cell[63800, 1492, 29611, 781, 134, "Code",ExpressionUUID->"4c7a0af8-9a51-b640-b76f-b9c75a5dbe6b"]
}, Open  ]]
}, Open  ]]
}
]
*)


